A computational approach to L\"uroth quartics

A plane quartic curve is called L\"uroth if it contains the ten vertices of a complete pentalateral. White and Miller constructed in 1909 a covariant quartic 4-fold, associated to any plane quartic. We review their construction and we show how it gives a computational tool to detect if a plane quartic is L\"uroth. As a byproduct, the 28 bitangents of a general plane quartic correspond to 28 singular points of the associated White-Miller quartic 4-fold.

==> anc/scorza.m2 <==
--this file is companion to the paper
--A computational approach to Lueoth quartics, by Giorgio Ottaviani
--The input is a quartic f,
--the output is the image through the Scorza map S(f)=g
--The script uses the expression of the Aronhold invariant  in [LO], example 1.2.1.

KK=QQ
R=KK[x,y,z]
--change f in following line, this example is Klein quartic
f=x^3*y+y^3*z+z^3*x
--f=x^4+y^4+z^4+(x+y+z)^4
xyz=matrix{{x,y,z}}
f0=diff(transpose xyz,diff(xyz*x,f));
f1=diff(transpose xyz,diff(xyz*y,f));
f2=diff(transpose xyz,diff(xyz*z,f));
mm=(0|f2|(-f1))||((-f2)|0|f0)||(f1|(-f0)|0);
pf=pfaffians(8,mm);
--following g is equal to S(f)
g=(gens pf)_(0,0)



==> anc/whitemillerappendix.m2 <==
--This is the basic file we have used for all the examples discussed in the paper
--"A computational approach to Lueroth quartics", by Giorgio Ottaviani
KK=QQ
--KK=ZZ/101 works faster
R=KK[x,y,z,l_0..l_14,c_0..c_14,u_0..u_2]
--explicit f can be defined here at the place of this symbolic expression
f=(symmetricPower(4,matrix{{x,y,z}}) *transpose matrix{{l_0..l_14}})_(0,0)
--f=x^3*y+y^3*z+z^3*x
g=(symmetricPower(4,matrix{{x,y,z}})*transpose matrix{{c_0..c_14}})_(0,0)
ff=sub(f,x=>-u_1*y-u_2*z)
f1=diff(symmetricPower(4,matrix{{y,z}}),ff)
gg=sub(g,x=>-u_1*y-u_2*z)
g1=diff(symmetricPower(4,matrix{{y,z}}),gg)
lcu=f1_(0,0)*g1_(0,4)-4*f1_(0,1)*g1_(0,3)+6*f1_(0,2)*g1_(0,2)-4*f1_(0,3)*g1_(0,1)+f1_(0,4)*g1_(0,0)
lcu1=homogenize(lcu,u_0)/96
--next one is matrix L_f (g->f here) defined in formula (2) of the paper
L=diff(transpose symmetricPower(4,matrix{{u_0,u_1,u_2}}),diff(matrix{{c_0..c_14}},lcu1))
--tex L
rank L
--to go on from here one needs to replace f with any quartic like f=x^3*y+y^3*z+z^3*x (Klein quartic)
S=KK[x,y,z,q_0..q_5]
qc=((symmetricPower(2,matrix{{x,y,z}})*transpose matrix{{q_0..q_5}})_(0,0))^2
aa=diff(symmetricPower(4,matrix{{x,y,z}}),qc)*(1/4)
ll=sub(L,S)
qq= det((ll|transpose aa)||(aa|0))
--qq is the White-Miller quartic
jj=ideal diff(matrix{{q_0..q_5}},qq);
--jj is the singular locus of the White-Miller quartic
codim jj
degree jj
--in the following lines we compute the singular locus outside the hypersurface matc of reducible conics.
xyz=matrix{{x,y,z}}
matc=diff(transpose xyz,diff(xyz,(symmetricPower(2,matrix{{x,y,z}})*transpose matrix{{q_0..q_5}})_(0,0)))
degree quotient(jj,minors(3,matc))
codim quotient(jj,minors(3,matc))



